SoundnessBench: Can Your AI Scientist Really Tell Good Research Ideas from Bad Ones?

Autonomous AI research agents aim to speed up scientific discovery by automating the research pipeline from hypothesis generation to peer review. However, existing benchmarks rarely test a fundamental bottleneck whether LLMs can judge the methodological viability of a research idea $\textbf{before}$ investing time and computational resources. Without a reliable ``first-gate'' filter, autonomous agents risk scaling flawed methodology rather than accelerating meaningful science. We introduce $\textbf{SoundnessBench}$, a curated benchmark of 1,099 real research proposals, with source verified extraction, reviewer-derived proxy labels, and proposal-only expert judgments on a subset of 327 proposals. Across 12 frontier LLMs, our evaluation reveals a pervasive $\textbf{optimism bias}$: standard prompting yields a $74.0\%$ mean false-positive rate. Aggressive prompting reduces false approvals but substantially increases false rejections. Additional analyses show that optimism persists under controls for public corpus contamination, and surface features, as well as in literature-grounded agent evaluation. These results suggest a limitation in judging scientific soundness, indicating that current LLMs are not yet reliable as standalone gatekeepers for scientific rigor.

==> tools/build.py <==
#!/usr/bin/env python3
"""Build PDFs and portable archives. Requires Python 3 and TeX Live."""
from pathlib import Path
import argparse
import os
import shutil
import subprocess
import zipfile

ROOT = Path(__file__).resolve().parents[1]
BUILD = ROOT / '.build'
OUTPUT = ROOT / 'output'


def compile_paper(name):
    env = os.environ.copy()
    if Path('/Library/TeX/texbin').is_dir():
        env['PATH'] = '/Library/TeX/texbin:' + env.get('PATH', '')
    if not shutil.which('latexmk', path=env['PATH']):
        raise SystemExit('Install TeX Live (or MacTeX), including latexmk and XeLaTeX.')
    BUILD.mkdir(exist_ok=True)
    log = BUILD / f'{name}-build.txt'
    with log.open('w') as stream:
        result = subprocess.run(
            ['latexmk', '-xelatex', '-interaction=nonstopmode', '-halt-on-error',
             '-outdir=.build', f'{name}.tex'],
            cwd=ROOT, env=env, stdout=stream, stderr=subprocess.STDOUT)
    if result.returncode:
        raise SystemExit(f'Compilation failed. Inspect {log}')
    text = (BUILD / f'{name}.log').read_text(errors='replace')
    problems = [line for line in text.splitlines() if any(s in line for s in
                ['Overfull ', 'undefined references', 'undefined citations', 'Missing character:'])]
    if problems:
        raise SystemExit('Resolve layout/reference issues before packaging:\n' + '\n'.join(problems))
    OUTPUT.mkdir(exist_ok=True)
    label = {'main': 'specimen', 'starter': 'starter', 'design2': 'design2'}[name]
    target = OUTPUT / f'all-purpose-{label}.pdf'
    shutil.copyfile(BUILD / f'{name}.pdf', target)
    print(target.relative_to(ROOT))


def write_zip(path, items):
    with zipfile.ZipFile(path, 'w', compression=zipfile.ZIP_DEFLATED) as archive:
        for source, destination in sorted(items, key=lambda x: x[1]):
            archive.write(source, destination)
    print(path.relative_to(ROOT))


def package():
    # An explicit allowlist prevents uploading the brand deck or workspace files.
    files = []
    for name in ['main.tex', 'starter.tex', 'design1.tex', 'design2.tex', 'allpurpose.cls',
                 'references.bib', 'latexmkrc', 'Makefile', 'TEMPLATE.md', 'allpurpose-tables.sty']:
        files.append((ROOT / name, name))
    for folder in ['assets', 'brand', 'fonts', 'sections', 'tools']:
        for path in (ROOT / folder).rglob('*'):
            if path.name == '04-appendix.tex':
                continue  # Historical design appendix, not part of the manuscript.
            if path.is_file() and '__pycache__' not in path.parts:
                files.append((path, path.relative_to(ROOT).as_posix()))
    write_zip(OUTPUT / 'all-purpose-overleaf.zip', files)

    # Use XeTeX's recorder for manuscript inputs; it omits fontspec's TTF reads.
    used = {}
    for line in (BUILD / 'main.fls').read_text().splitlines():
        if not line.startswith('INPUT '):
            continue
        path = Path(line[6:])
        path = (ROOT / path).resolve() if not path.is_absolute() else path.resolve()
        if not path.is_file() or not path.is_relative_to(ROOT):
            continue
        rel = path.relative_to(ROOT)
        if rel.parts[0] in ['assets', 'brand', 'fonts', 'sections'] or rel.name in ['main.tex', 'allpurpose.cls', 'allpurpose-tables.sty']:
            used[rel.as_posix()] = path
    # Bundle every supported icon and its attribution with the reusable class.
    for path in (ROOT / 'assets' / 'resource-icons').iterdir():
        if path.is_file():
            used[path.relative_to(ROOT).as_posix()] = path
    used['references.bib'] = ROOT / 'references.bib'
    used['main.bbl'] = BUILD / 'main.bbl'
    for path in (ROOT / 'fonts').glob('*.ttf'):
        used[path.relative_to(ROOT).as_posix()] = path
    for path in (ROOT / 'fonts').glob('*-OFL.txt'):
        used[path.relative_to(ROOT).as_posix()] = path
    write_zip(OUTPUT / 'all-purpose-arxiv-source.zip', [(p, n) for n, p in used.items()])


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--package', action='store_true', help='Also produce Overleaf and arXiv ZIPs')
    args = parser.parse_args()
    for document in ['main', 'starter', 'design2']:
        compile_paper(document)
    if args.package:
        package()

